Detailed Chemical Abundances in the r-Process-Rich Ultra-Faint Dwarf Galaxy Reticulum 2

The ultra-faint dwarf galaxy Reticulum 2 (Ret 2) was recently discovered in images obtained by the Dark Energy Survey. We have observed the four brightest red giants in Ret 2 at high spectral resolution using the Michigan/Magellan Fiber System. We present detailed abundances for as many as 20 elements per star, including 12 elements heavier than the Fe group. We confirm previous detection of high levels of r-process material in Ret 2 (mean [Eu/Fe]=+1.69+/-0.05) found in three of these stars (mean [Fe/H]=-2.88+/-0.10). The abundances closely match the r-process pattern found in the well-studied metal-poor halo star CS22892-052. Such r-process-enhanced stars have not been found in any other ultra-faint dwarf galaxy, though their existence has been predicted by at least one model. The fourth star in Ret 2 ([Fe/H]=-3.42+/-0.20) contains only trace amounts of Sr ([Sr/Fe]=-1.73+/-0.43) and no detectable heavier elements. One r-process enhanced star is also enhanced in C (natal [C/Fe]=+1.1). This is only the third such star known, which suggests that the nucleosynthesis sites leading to C and r-process enhancements are decoupled. The r-process-deficient star is enhanced in Mg ([Mg/Fe]=+0.81+/-0.14), and the other three stars show normal levels of alpha-enhancement (mean [Mg/Fe]=+0.34+/-0.03). The abundances of other alpha and Fe-group elements closely resemble those in ultra-faint dwarf galaxies and metal-poor halo stars, suggesting that the nucleosynthesis that led to the large r-process enhancements either produced no light elements or produced light-element abundance signatures indistinguishable from normal supernovae.

==> anc/MRtab3.txt <==
Title: Detailed Chemical Abundances in the r-Process-Rich Ultra-Faint Dwarf 
  Galaxy Reticulum 2
Authors: Roederer, I.U., et al.
Table: Equivalent Widths and Atomic Data
================================================================================
Byte-by-byte Description of file: datafile3.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label      Explanations
--------------------------------------------------------------------------------
   1-  4 A4     ---     ID         Species
   6- 12 F7.2   0.1nm   Wave       Wavelength in Angstroms
  14- 17 F4.2   eV      ExPot      Excitation potential in eV
  19- 23 F5.2   ---     log(gf)    Log of degeneracy times oscillator strength
  25- 26 I2     ---   r_log(gf)    Literature reference for log(gf) value (1)
  28- 32 A5     0.1pm   EW(Star1)  [?] Equivalent width in milli Angstroms for 
                                         Star 1 (2)
  34- 38 A5     0.1pm   EW(Star2)  [?] Equivalent width in milli Angstroms for 
                                         Star 2 (2)
  40- 44 A5     0.1pm   EW(Star3)  [?] Equivalent width in milli Angstroms for 
                                         Star 3 (2)
  46- 51 A6     0.1pm   EW(Star4)  [?] Equivalent width in milli Angstroms for 
                                         Star 4 (2)
--------------------------------------------------------------------------------
Note (1):   
        (1) NIST
        (2) Aldenius et al. (2007)
        (3) Lawler & Dakin (1989),  using HFS from Kurucz & Bell (1995)
        (4) Lawler et al. (2013)
        (5) Wood et al. (2013)
        (6) Lawler et al. (2014)
        (7) Sobeck et al. (2007)
        (8) Nilsson et al. (2006)
        (9) Booth et al. (1984)
       (10) Den Hartog et al. (2011) for both log(gf) value and HFS
       (11) Ruffoni et al. (2014)
       (12) Wood et al. (2014)
       (13) NIST, using HFS from Kurucz & Bell (1995)
       (14) Roederer & Lawler (2012)
       (15) Biemont et al. (2011)
       (16) Ljung et al. (2006)
       (17) Palmeri et al. (2005)
       (18) Wickliffe et al. (1994)
       (19) NIST, using HFS/IS from McWilliam (1998) when available
       (20) Lawler et al. (2001a), using HFS from Ivans et al. (2006)
       (21) Lawler et al. (2009)
       (22) Li et al. (2007), using HFS from Sneden et al. (2009)
       (23) Ivarsson et al. (2001), using HFS from Sneden et al. (2009)
       (24) Den Hartog et al. (2003), using HFS/IS from Roederer et al. (2008) 
             when available
       (25) Lawler et al. (2006), using HFS/IS from Roederer et al. (2008) when 
              available
       (26) Lawler et al. (2001b), using HFS/IS from Ivans et al. (2006)
       (27) Den Hartog et al. (2006)
       (28) Lawler et al. (2001c), using HFS from Lawler et al. (2001d) when
              available
       (29) Wickliffe et al. (2000)
Note (2): The word ``synth'' in the indicates that abundances were derived by 
            spectral synthesis matching. The word ``limit'' indicates that an 
            upper limit was derived from a non-detection.
--------------------------------------------------------------------------------
MgI  4571.10 0.00 -5.62  1 45.2  90.8  53.0  39.2   
MgI  4702.99 4.33 -0.38  1 63.9  55.7  59.5  71.1   
MgI  5172.68 2.71 -0.45  2 144.7 220.7 160.9 174.3  
MgI  5183.60 2.72 -0.24  2       238.1 190.3 220.3  
CaI  4425.44 1.88 -0.36  1                   49.7   
CaI  4434.96 1.89 -0.01  1             synth        
CaI  4455.89 1.90 -0.53  1                   29.6   
ScII 4431.35 0.60 -1.97  3 limit                    
ScII 5239.82 1.45 -1.24  3 limit synth limit synth  
TiI  4518.02 0.83 -0.25  4                   20.8   
TiI  4533.24 0.85  0.54  4                   57.6   
TiI  4534.78 0.84  0.35  4       83.0        44.7   
TiI  4548.76 0.83 -0.28  4 50.3              21.1   
TiI  4555.48 0.85 -0.40  4                   23.2   
TiI  4617.27 1.75  0.44  4                   18.1   
TiI  4981.73 0.84  0.57  4             15.9  57.0   
TiI  4999.50 0.83  0.32  4 47.2  76.7  24.3  54.7   
TiI  5064.65 0.05 -0.94  4                   22.8   
TiI  5173.74 0.00 -1.06  4 35.2  39.7        34.1   
TiI  5192.97 0.02 -0.95  4       48.3        44.9   
TiI  5210.38 0.05 -0.82  4 30.6        15.2  24.3   
TiII 4418.33 1.24 -1.99  5                   44.2   
TiII 4443.80 1.08 -0.71  5 93.9        94.4  109.4  
TiII 4470.85 1.17 -2.28  1                   41.1   
TiII 4501.27 1.12 -0.77  5 103.4 137.5 89.6         
TiII 4518.33 1.08 -2.56  5                   36.9   
TiII 4583.41 1.16 -2.84  5                   13.7   
TiII 4708.66 1.24 -2.35  5                   29.1   
TiII 5185.90 1.89 -1.41  5                   32.3   
TiII 5336.79 1.58 -1.60  5 17.7  46.9  10.7  46.7   
TiII 5381.02 1.57 -1.97  5       31.5  13.2  20.4   
VI   4379.23 0.30  0.58  6             limit limit  
VI   4436.13 0.26 -0.93  6             limit limit  
VI   4437.83 0.29 -0.71  6             limit limit  
VI   4577.17 0.00 -1.08  6       limit limit limit  
VI   4586.37 0.04 -0.79  6 limit limit limit limit  
VI   4594.12 0.07 -0.66  6 limit limit limit limit  
CrI  4526.44 2.54 -0.15  7       limit              
CrI  4600.74 1.00 -1.25  7       51.3               
CrI  4616.12 0.98 -1.19  7                   14.5   
CrI  4626.17 0.97 -1.33  7       31.4               
CrI  4646.15 1.03 -0.74  7       61.4        23.2   
CrI  5345.80 1.00 -0.95  7 18.1              15.7   
CrI  5348.31 1.00 -1.21  7                   14.5   
CrI  5409.77 1.03 -0.67  7 23.3        17.0  21.6   
CrII 4554.99 4.07 -1.37  1                   14.0   
CrII 4558.64 4.07 -0.66  1             30.0  34.1   
CrII 4588.14 4.07 -0.83  8                   28.9   
MnI  4502.22 2.92 -0.43  9 limit       limit limit  
MnI  4754.04 2.28 -0.08 10       limit limit limit  
FeI  4447.72 2.22 -1.34  1             30.8         
FeI  4461.65 0.09 -3.21  1             68.6  98.9   
FeI  4466.55 2.83 -0.60  1       86.7        70.3   
FeI  4489.74 0.12 -3.97  1       84.4        60.6   
FeI  4494.56 2.20 -1.14  1             36.3  71.8   
FeI  4592.65 1.56 -2.45  1 43.6              43.8   
FeI  4602.00 1.61 -3.15  1                   16.9   
FeI  4602.94 1.49 -2.22  1 57.7              49.4   
FeI  4707.27 3.24 -0.96 11                   29.0   
FeI  4733.59 1.49 -2.99  1                   30.3   
FeI  4736.77 3.21 -0.75  1                   31.8   
FeI  4871.32 2.87 -0.34 11             35.4  64.8   
FeI  4890.76 2.88 -0.38 11 73.1  75.1  34.6  70.6   
FeI  4891.49 2.85 -0.11  1       88.9  44.6         
FeI  4903.31 2.88 -0.89 11       49.5        40.9   
FeI  4918.99 2.85 -0.34  1       88.8  47.0  63.7   
FeI  4924.77 2.28 -2.11  1                   14.2   
FeI  4938.81 2.88 -1.08  1 31.5        17.6         
FeI  4939.69 0.86 -3.34  1 30.9  54.6  13.6  39.8   
FeI  4946.39 3.37 -1.11 11                   13.0   
FeI  4966.09 3.33 -0.87  1                   15.8   
FeI  4994.13 0.92 -3.08  1 33.4  72.9  26.0  49.9   
FeI  5001.86 3.88 -0.01 11                   14.4   
FeI  5005.71 3.88 -0.12 11                   15.8   
FeI  5014.94 3.94 -0.30  1                   12.9   
FeI  5022.24 3.98 -0.33 11                   9.4    
FeI  5049.82 2.28 -1.35  1 43.6  45.8  20.9  46.3   
FeI  5051.63 0.92 -2.80  1 62.5  85.7  38.3  67.7   
FeI  5068.77 2.94 -1.04  1 26.8  45.4        27.7   
FeI  5083.34 0.96 -2.96  1 57.2        29.2  58.2   
FeI  5131.47 2.22 -2.52  1                   13.7   
FeI  5150.84 0.99 -3.04  1 33.5  72.3        38.2   
FeI  5166.28 0.00 -4.20  1       91.0  30.4  59.3   
FeI  5171.60 1.49 -1.79  1 68.7  122.6 67.6  76.3   
FeI  5191.45 3.04 -0.55  1       84.9  32.7  68.0   
FeI  5192.34 3.00 -0.42  1       59.8        50.4   
FeI  5194.94 1.56 -2.09  1 58.4  93.8  36.3  64.1   
FeI  5202.34 2.18 -1.84  1 34.9  46.4  16.4  44.8   
FeI  5216.27 1.61 -2.15  1       57.1  21.0  41.2   
FeI  5232.94 2.94 -0.06  1 76.1  89.2  39.3  77.2   
FeI  5266.56 3.00 -0.39  1 60.6  63.0  21.3  51.7   
FeI  5281.79 3.04 -0.83  1                   33.5   
FeI  5283.62 3.24 -0.52  1             19.5  38.3   
FeI  5307.36 1.61 -2.99  1       28.9        14.3   
FeI  5324.18 3.21 -0.11 11 53.4  54.3  21.6  49.1   
FeI  5332.90 1.55 -2.78  1       36.1        24.3   
FeI  5339.93 3.27 -0.72  1 28.1  43.3  6.4   28.2   
FeI  5367.47 4.42  0.44  1                   14.0   
FeI  5371.49 0.96 -1.64  1       147.6 98.5  120.7  
FeI  5383.37 4.31  0.65  1 31.7  27.6  17.2         
FeI  5393.17 3.24 -0.72 11                   24.2   
FeI  5397.13 0.92 -1.99  1 93.0  123.9 91.0  104.5  
FeI  5405.77 0.99 -1.84  1 111.5       83.6  113.2  
FeI  5410.91 4.47  0.40  1       21.3        10.9   
FeI  5415.20 4.39  0.64  1       26.8               
FeI  5429.70 0.96 -1.88  1                   107.3  
FeII 4491.40 2.86 -2.64  1       50.8        31.1   
FeII 4508.29 2.86 -2.35  1       46.9  29.6  50.6   
FeII 4576.33 2.84 -2.92  1                   35.4   
FeII 4583.84 2.81 -1.74  1       81.8  42.8  68.5   
FeII 5197.57 3.23 -2.05  1       30.8        24.4   
FeII 5234.62 3.22 -2.21  1                   33.4   
NiI  4604.99 3.48 -0.24 12             20.1  8.4    
NiI  4953.21 3.74 -0.58 12       24.6               
CuI  5105.50 1.39 -1.50 13 limit limit limit limit  
CuI  5218.20 3.81  0.26  1 limit limit limit limit  
ZnI  4680.14 4.01 -0.85 14             limit        
ZnI  4722.16 4.03 -0.37 14       limit limit        
ZnI  4810.54 4.08 -0.15 14 limit limit limit 15.5   
SrII 4215.52 0.00 -0.17  1 synth synth synth synth  
YII  4398.01 0.13 -0.75 15       synth       synth  
YII  4682.32 0.41 -1.73 15             limit synth  
YII  4854.86 0.99 -0.27 15 synth synth limit synth  
YII  4883.68 1.08  0.19 15 synth       limit synth  
YII  4982.13 1.03 -1.32 15             limit        
YII  5087.42 1.08 -0.16 15 synth synth limit synth  
YII  5119.11 0.99 -1.33 15             limit        
YII  5200.41 0.99 -0.47 15       synth limit synth  
YII  5205.72 1.03 -0.28 15       synth limit synth  
YII  5289.82 1.03 -1.68 15             limit        
ZrII 4149.20 0.80 -0.04 16                   synth  
ZrII 4161.20 0.71 -0.59 16             limit        
ZrII 4208.98 0.71 -0.51 16 synth             synth  
ZrII 4211.88 0.53 -1.04 16                   synth  
ZrII 4613.95 0.97 -1.54 16       limit limit        
ZrII 5112.27 1.66 -0.85 16       limit limit        
TcI  4262.27 0.00 -0.35 17 limit limit limit limit  
RuI  4709.48 1.13 -0.33 18 limit limit limit limit  
BaII 4554.03 0.00  0.14 19 synth synth limit synth  
LaII 4662.50 0.00 -1.24 20             limit synth  
LaII 4748.73 0.93 -0.54 20             limit        
LaII 4804.04 0.23 -1.49 20             limit        
LaII 4920.98 0.13 -0.58 20 synth synth limit synth  
LaII 4986.82 0.17 -1.30 20             limit synth  
LaII 5114.56 0.23 -1.03 20             limit synth  
LaII 5290.82 0.00 -1.65 20       synth limit synth  
LaII 5303.53 0.32 -1.35 20             limit        
CeII 4418.78 0.86  0.27 21                   synth  
CeII 4486.91 0.29 -0.18 21             limit synth  
CeII 4560.96 0.68 -0.26 21             limit        
CeII 4562.36 0.48  0.21 21 synth synth       synth  
CeII 4572.28 0.68  0.22 21       synth       synth  
CeII 4582.50 0.70 -0.35 21             limit        
CeII 4593.93 0.70  0.07 21       synth limit synth  
CeII 4628.16 0.52  0.14 21       synth              
CeII 5274.23 1.04  0.13 21             limit        
CeII 5330.56 0.87 -0.40 21       synth limit        
PrII 4222.95 0.06  0.23 22             limit synth  
PrII 4408.82 0.00  0.05 22             limit synth  
PrII 5259.73 0.63  0.12 23       synth limit        
PrII 5322.77 0.48 -0.12 22 synth synth limit synth  
NdII 4446.38 0.20 -0.35 24 synth             synth  
NdII 4462.98 0.56  0.04 24             limit synth  
NdII 4465.06 0.00 -1.36 24             limit synth  
NdII 4465.59 0.18 -1.10 24             limit        
NdII 4501.81 0.20 -0.69 24                   synth  
NdII 4506.58 0.06 -1.04 24             limit        
NdII 4513.33 0.06 -1.33 24             limit        
NdII 4563.22 0.18 -0.88 24             limit synth  
NdII 4567.61 0.20 -1.31 24             limit        
NdII 4645.76 0.56 -0.76 24             limit synth  
NdII 4706.54 0.00 -0.71 24 synth synth limit synth  
NdII 4797.15 0.56 -0.69 24             limit synth  
NdII 4825.48 0.18 -0.42 24 synth synth limit synth  
NdII 4859.03 0.32 -0.44 24                   synth  
NdII 4902.04 0.06 -1.34 24             limit        
NdII 4914.38 0.38 -0.70 24       synth limit synth  
NdII 5092.79 0.38 -0.61 24             limit synth  
NdII 5130.59 1.30  0.45 24       synth       synth  
NdII 5132.33 0.56 -0.71 24 synth       limit        
NdII 5234.19 0.55 -0.51 24             limit synth  
NdII 5249.58 0.97  0.20 24                   synth  
NdII 5255.51 0.20 -0.67 24       synth limit synth  
NdII 5293.16 0.82  0.10 24 synth synth limit synth  
NdII 5319.81 0.55 -0.14 24 synth synth limit synth  
SmII 4318.93 0.28 -0.25 25                   synth  
SmII 4424.34 0.48  0.14 25       synth limit synth  
SmII 4434.32 0.38 -0.07 25 synth       limit synth  
SmII 4467.34 0.66  0.15 25       synth limit synth  
SmII 4478.66 0.66 -0.36 25                   synth  
SmII 4523.91 0.43 -0.39 25             limit synth  
SmII 4536.51 0.10 -1.28 25             limit synth  
SmII 4537.94 0.48 -0.48 25             limit synth  
SmII 4566.20 0.33 -0.59 25             limit synth  
SmII 4591.81 0.18 -1.12 25             limit        
SmII 4604.17 0.04 -1.39 25             limit synth  
SmII 4615.68 0.19 -0.84 25                   synth  
SmII 4642.23 0.38 -0.46 25 synth       limit synth  
SmII 4669.64 0.28 -0.53 25                   synth  
SmII 4719.84 0.04 -1.24 25       synth limit synth  
EuII 4205.04 0.00  0.21 26 synth synth limit synth  
EuII 4435.58 0.21 -0.11 26 synth synth       synth  
GdII 4215.02 0.43 -0.44 27 limit       limit        
GdII 4251.73 0.38 -0.22 27       limit limit synth  
GdII 4498.29 0.43 -1.08 27 limit limit limit        
TbII 4752.53 0.00 -0.55 28       limit limit limit  
DyII 4449.70 0.00 -1.03 29 limit synth limit synth  


==> anc/MRtab5.txt <==
Title: Detailed Chemical Abundances in the r-Process-Rich Ultra-Faint Dwarf 
  Galaxy Reticulum 2
Authors: Roederer, I.U., et al.
Table: Abundances Derived from Individual Lines
================================================================================
Byte-by-byte Description of file: datafile5.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label   Explanations
--------------------------------------------------------------------------------
   1-  5 A5     ---     Name    Star name
   7- 10 A4     ---     ID      Species
  12- 18 F7.2   0.1nm   Wave    Wavelength in Angstroms
  20- 20 A1     ---   l_logeps  [?] Upper limit on log epsilon abundance
  22- 26 F5.2   ---     logeps  Log epsilon abundance
  28- 31 F4.2   ---   e_logeps  [?] Error on log epsilon abundance
--------------------------------------------------------------------------------
Star1 MgI  4571.10    5.28 0.20 
Star1 MgI  4702.99    5.14 0.26 
Star1 MgI  5172.68    4.71 0.46 
Star1 TiI  4548.76    3.34 0.21 
Star1 TiI  4999.50    2.65 0.20 
Star1 TiI  5173.74    2.87 0.19 
Star1 TiI  5210.38    2.60 0.19 
Star1 TiII 4443.80    2.28 0.30 
Star1 TiII 4501.27    2.58 0.30 
Star1 TiII 5336.79    2.22 0.18 
Star1 CrI  5345.80    2.70 0.20 
Star1 CrI  5409.77    2.59 0.19 
Star1 FeI  4592.65    4.93 0.20 
Star1 FeI  4602.94    4.86 0.24 
Star1 FeI  4890.76    4.83 0.29 
Star1 FeI  4938.81    4.80 0.20 
Star1 FeI  4939.69    4.76 0.20 
Star1 FeI  4994.13    4.62 0.20 
Star1 FeI  5049.82    4.61 0.20 
Star1 FeI  5051.63    4.82 0.24 
Star1 FeI  5068.77    4.73 0.20 
Star1 FeI  5083.34    4.94 0.22 
Star1 FeI  5150.84    4.65 0.19 
Star1 FeI  5171.60    4.57 0.25 
Star1 FeI  5194.94    4.77 0.22 
Star1 FeI  5202.34    4.82 0.19 
Star1 FeI  5232.94    4.60 0.28 
Star1 FeI  5266.56    4.73 0.22 
Star1 FeI  5324.18    4.56 0.20 
Star1 FeI  5339.93    4.79 0.19 
Star1 FeI  5383.37    4.65 0.19 
Star1 FeI  5397.13    4.55 0.34 
Star1 FeI  5405.77    4.88 0.41 
Star1 SrII 4215.52    0.70 0.53 
Star1 YII  4854.86    0.11 0.20 
Star1 YII  4883.68   -0.36 0.21 
Star1 YII  5087.42   -0.16 0.23 
Star1 ZrII 4208.98    0.69 0.40 
Star1 RuI  4709.48 <  2.35      
Star1 BaII 4554.03    0.22 0.29 
Star1 LaII 4920.98   -0.24 0.22 
Star1 CeII 4562.36    0.09 0.19 
Star1 PrII 5322.77   -0.27 0.43 
Star1 NdII 4446.38    0.06 0.31 
Star1 NdII 4706.54    0.42 0.17 
Star1 NdII 4825.48    0.54 0.20 
Star1 NdII 5132.33    0.39 0.23 
Star1 NdII 5293.16    0.30 0.20 
Star1 NdII 5319.81    0.21 0.18 
Star1 SmII 4434.32   -0.04 0.29 
Star1 SmII 4642.23    0.17 0.18 
Star1 EuII 4205.04   -0.56 0.57 
Star1 EuII 4435.58   -0.47 0.30 
Star1 GdII 4215.02 <  0.85      
Star1 GdII 4498.29 <  0.64      
Star1 DyII 4449.70 <  0.52      
Star2 MgI  4571.10    5.35 0.41 
Star2 MgI  4702.99    4.82 0.23 
Star2 MgI  5172.68    5.17 0.36 
Star2 MgI  5183.60    5.13 0.34 
Star2 ScII 5239.82    0.55 0.26 
Star2 TiI  4534.78    2.74 0.37 
Star2 TiI  4999.50    2.63 0.31 
Star2 TiI  5173.74    2.51 0.21 
Star2 TiI  5192.97    2.54 0.21 
Star2 TiII 4501.27    2.32 0.32 
Star2 TiII 5336.79    2.33 0.17 
Star2 TiII 5381.02    2.46 0.18 
Star2 CrI  4600.74    3.31 0.23 
Star2 CrI  4626.17    3.04 0.21 
Star2 CrI  4646.15    2.96 0.26 
Star2 FeI  4466.55    4.77 0.44 
Star2 FeI  4489.74    4.83 0.42 
Star2 FeI  4890.76    4.41 0.32 
Star2 FeI  4891.49    4.29 0.38 
Star2 FeI  4903.31    4.58 0.23 
Star2 FeI  4918.99    4.51 0.38 
Star2 FeI  4939.69    4.67 0.23 
Star2 FeI  4994.13    4.70 0.29 
Star2 FeI  5049.82    4.26 0.22 
Star2 FeI  5051.63    4.58 0.35 
Star2 FeI  5068.77    4.73 0.21 
Star2 FeI  5150.84    4.73 0.28 
Star2 FeI  5166.28    4.90 0.36 
Star2 FeI  5171.60    4.78 0.45 
Star2 FeI  5191.45    4.87 0.33 
Star2 FeI  5192.34    4.37 0.23 
Star2 FeI  5194.94    4.74 0.37 
Star2 FeI  5202.34    4.63 0.21 
Star2 FeI  5216.27    4.40 0.23 
Star2 FeI  5232.94    4.32 0.34 
Star2 FeI  5266.56    4.38 0.24 
Star2 FeI  5307.36    4.81 0.21 
Star2 FeI  5324.18    4.23 0.21 
Star2 FeI  5332.90    4.65 0.21 
Star2 FeI  5339.93    4.76 0.20 
Star2 FeI  5371.49    4.36 0.46 
Star2 FeI  5383.37    4.34 0.21 
Star2 FeI  5397.13    4.27 0.44 
Star2 FeI  5410.91    4.64 0.22 
Star2 FeI  5415.20    4.43 0.21 
Star2 FeII 4491.40    4.93 0.26 
Star2 FeII 4508.29    4.58 0.19 
Star2 FeII 4583.84    4.38 0.23 
Star2 FeII 5197.57    4.42 0.19 
Star2 NiI  4953.21 <  4.57      
Star2 SrII 4215.52    0.46 0.27 
Star2 YII  4398.01   -0.59 0.39 
Star2 YII  4854.86   -0.53 0.26 
Star2 YII  5087.42   -0.32 0.22 
Star2 YII  5200.41   -0.26 0.25 
Star2 YII  5205.72   -0.20 0.22 
Star2 ZrII 4613.95 <  1.61      
Star2 ZrII 5112.27 <  0.65      
Star2 RuI  4709.48 <  1.93      
Star2 BaII 4554.03    0.32 0.25 
Star2 LaII 4920.98   -0.78 0.26 
Star2 LaII 5290.82   -0.24 0.24 
Star2 CeII 4562.36   -0.03 0.22 
Star2 CeII 4572.28   -0.09 0.23 
Star2 CeII 4593.93   -0.15 0.22 
Star2 CeII 4628.16   -0.30 0.29 
Star2 CeII 5330.56    0.09 0.39 
Star2 PrII 5259.73   -0.78 0.32 
Star2 PrII 5322.77   -0.57 0.29 
Star2 NdII 4706.54    0.22 0.20 
Star2 NdII 4825.48   -0.02 0.24 
Star2 NdII 4914.38   -0.17 0.34 
Star2 NdII 5130.59    0.01 0.25 
Star2 NdII 5255.51   -0.11 0.22 
Star2 NdII 5293.16   -0.32 0.25 
Star2 NdII 5319.81   -0.20 0.20 
Star2 SmII 4424.34   -0.34 0.38 
Star2 SmII 4467.34   -0.43 0.35 
Star2 SmII 4719.84   -0.04 0.20 
Star2 EuII 4205.04   -0.95 0.26 
Star2 EuII 4435.58   -0.65 0.18 
Star2 GdII 4251.73 <  0.53      
Star2 GdII 4498.29 <  0.37      
Star2 TbII 4752.53 < -0.78      
Star2 DyII 4449.70    0.09 0.41 
Star3 MgI  4571.10    5.13 0.22 
Star3 MgI  4702.99    4.97 0.24 
Star3 MgI  5172.68    4.70 0.41 
Star3 MgI  5183.60    4.88 0.38 
Star3 CaI  4434.96    3.08 0.33 
Star3 ScII 5239.82 <  0.79      
Star3 TiI  4981.73    1.57 0.22 
Star3 TiI  4999.50    2.03 0.20 
Star3 TiI  5210.38    1.99 0.22 
Star3 TiII 4443.80    1.87 0.26 
Star3 TiII 4501.27    1.88 0.21 
Star3 TiII 5336.79    1.74 0.22 
Star3 TiII 5381.02    2.19 0.20 
Star3 VI   4379.23 <  1.21      
Star3 VI   4436.13 <  2.80      
Star3 VI   4437.83 <  2.60      
Star3 VI   4577.17 <  2.41      
Star3 VI   4586.37 <  2.03      
Star3 VI   4594.12 <  2.02      
Star3 CrI  5409.77 <  2.23      
Star3 CrII 4558.64 <  3.35      
Star3 FeI  4447.72    4.14 0.25 
Star3 FeI  4461.65    4.10 0.32 
Star3 FeI  4494.56    4.02 0.24 
Star3 FeI  4871.32    3.95 0.20 
Star3 FeI  4890.76    3.99 0.20 
Star3 FeI  4891.49    3.85 0.20 
Star3 FeI  4918.99    4.11 0.21 
Star3 FeI  4938.81    4.31 0.22 
Star3 FeI  4939.69    4.09 0.24 
Star3 FeI  4994.13    4.23 0.20 
Star3 FeI  5049.82    3.97 0.21 
Star3 FeI  5051.63    4.17 0.20 
Star3 FeI  5083.34    4.21 0.20 
Star3 FeI  5166.28    4.33 0.20 
Star3 FeI  5171.60    4.26 0.25 
Star3 FeI  5191.45    4.29 0.20 
Star3 FeI  5194.94    4.17 0.19 
Star3 FeI  5202.34    4.21 0.21 
Star3 FeI  5216.27    3.98 0.20 
Star3 FeI  5232.94    3.80 0.19 
Star3 FeI  5266.56    3.84 0.20 
Star3 FeI  5283.62    4.20 0.21 
Star3 FeI  5324.18    3.81 0.20 
Star3 FeI  5339.93    3.90 0.29 
Star3 FeI  5371.49    3.95 0.34 
Star3 FeI  5383.37    4.19 0.21 
Star3 FeI  5397.13    4.12 0.32 
Star3 FeI  5405.77    3.93 0.29 
Star3 FeII 4508.29    4.47 0.18 
Star3 FeII 4583.84    4.02 0.17 
Star3 NiI  4604.99 <  3.95      
Star3 ZnI  4680.14 <  2.62      
Star3 ZnI  4722.16 <  2.14      
Star3 ZnI  4810.54 <  2.26      
Star3 SrII 4215.52   -2.12 0.44 
Star3 YII  4682.32 < -0.10      
Star3 YII  4854.86 < -0.69      
Star3 YII  4883.68 < -1.00      
Star3 YII  4982.13 <  0.48      
Star3 YII  5087.42 < -0.77      
Star3 YII  5119.11 <  0.24      
Star3 YII  5200.41 < -0.51      
Star3 YII  5205.72 < -0.55      
Star3 YII  5289.82 <  0.76      
Star3 ZrII 4613.95 <  1.25      
Star3 ZrII 5112.27 <  1.22      
Star3 TcI  4262.27 <  0.56      
Star3 RuI  4709.48 <  1.81      
Star3 BaII 4554.03 < -2.59      
Star3 LaII 4662.50 < -0.47      
Star3 LaII 4748.73 < -0.27      
Star3 LaII 4804.04 <  0.08      
Star3 LaII 4920.98 < -1.08      
Star3 LaII 4986.82 < -0.31      
Star3 LaII 5114.56 < -0.72      
Star3 LaII 5290.82 < -0.47      
Star3 LaII 5303.53 < -0.17      
Star3 CeII 4486.91 < -0.19      
Star3 CeII 4560.96 <  0.09      
Star3 CeII 4582.50 <  0.37      
Star3 CeII 4593.93 < -0.21      
Star3 CeII 5274.23 <  0.19      
Star3 CeII 5330.56 <  0.23      
Star3 PrII 4222.95 < -0.97      
Star3 PrII 4408.82 < -0.96      
Star3 PrII 5259.73 < -0.69      
Star3 PrII 5322.77 < -0.61      
Star3 NdII 4462.98 < -0.39      
Star3 NdII 4465.06 <  0.28      
Star3 NdII 4465.59 <  0.29      
Star3 NdII 4506.58 <  0.04      
Star3 NdII 4513.33 <  0.37      
Star3 NdII 4563.22 <  0.00      
Star3 NdII 4567.61 <  0.60      
Star3 NdII 4797.15 <  0.23      
Star3 NdII 4825.48 < -0.56      
Star3 NdII 4902.04 <  0.07      
Star3 NdII 4914.38 < -0.16      
Star3 NdII 5092.79 < -0.34      
Star3 NdII 5132.33 <  0.20      
Star3 NdII 5234.19 < -0.28      
Star3 NdII 5255.51 < -0.48      
Star3 NdII 5319.81 < -0.37      
Star3 SmII 4424.34 < -1.04      
Star3 SmII 4434.32 < -0.70      
Star3 SmII 4467.34 < -0.62      
Star3 SmII 4523.91 < -0.59      
Star3 SmII 4536.51 < -0.07      
Star3 SmII 4537.94 < -0.47      
Star3 SmII 4566.20 < -0.52      
Star3 SmII 4591.81 <  0.01      
Star3 SmII 4604.17 < -0.07      
Star3 SmII 4719.84 <  0.03      
Star3 EuII 4205.04 < -1.66      
Star3 GdII 4215.02 <  0.08      
Star3 GdII 4251.73 < -0.56      
Star3 GdII 4498.29 <  0.32      
Star3 TbII 4752.53 < -0.52      
Star3 DyII 4449.70 < -0.24      
Star4 MgI  4571.10    4.89 0.18 
Star4 MgI  4702.99    5.14 0.28 
Star4 MgI  5172.68    4.97 0.39 
Star4 MgI  5183.60    5.24 0.34 
Star4 CaI  4425.44    3.85 0.24 
Star4 CaI  4455.89    3.69 0.22 
Star4 ScII 5239.82    0.88 0.20 
Star4 TiI  4518.02    2.52 0.18 
Star4 TiI  4533.24    2.42 0.23 
Star4 TiI  4534.78    2.40 0.19 
Star4 TiI  4548.76    2.56 0.18 
Star4 TiI  4555.48    2.75 0.18 
Star4 TiI  4617.27    2.82 0.18 
Star4 TiI  4981.73    2.33 0.21 
Star4 TiI  4999.50    2.53 0.20 
Star4 TiI  5064.65    2.30 0.18 
Star4 TiI  5173.74    2.58 0.18 
Star4 TiI  5192.97    2.67 0.18 
Star4 TiI  5210.38    2.20 0.18 
Star4 TiII 4418.33    2.54 0.17 
Star4 TiII 4443.80    2.24 0.24 
Star4 TiII 4470.85    2.68 0.16 
Star4 TiII 4518.33    2.78 0.15 
Star4 TiII 4583.41    2.61 0.16 
Star4 TiII 4708.66    2.60 0.15 
Star4 TiII 5185.90    2.45 0.15 
Star4 TiII 5336.79    2.51 0.15 
Star4 TiII 5381.02    2.37 0.15 
Star4 VI   4379.23 <  1.24      
Star4 VI   4436.13 <  2.53      
Star4 VI   4437.83 <  2.25      
Star4 VI   4577.17 <  2.12      
Star4 VI   4586.37 <  1.97      
Star4 VI   4594.12 <  1.86      
Star4 CrI  4616.12    2.63 0.18 
Star4 CrI  4646.15    2.48 0.18 
Star4 CrI  5345.80    2.41 0.18 
Star4 CrI  5348.31    2.63 0.18 
Star4 CrI  5409.77    2.32 0.18 
Star4 CrII 4554.99    3.62 0.16 
Star4 CrII 4558.64    3.41 0.15 
Star4 CrII 4588.14    3.48 0.15 
Star4 MnI  4502.22 <  3.42      
Star4 MnI  4754.04 <  2.38      
Star4 FeI  4461.65    4.69 0.40 
Star4 FeI  4466.55    4.78 0.30 
Star4 FeI  4489.74    4.77 0.25 
Star4 FeI  4494.56    4.60 0.30 
Star4 FeI  4592.65    4.68 0.19 
Star4 FeI  4602.00    4.88 0.18 
Star4 FeI  4602.94    4.46 0.20 
Star4 FeI  4707.27    4.87 0.18 
Star4 FeI  4733.59    4.88 0.18 
Star4 FeI  4736.77    4.68 0.18 
Star4 FeI  4871.32    4.42 0.24 
Star4 FeI  4890.76    4.57 0.26 
Star4 FeI  4903.31    4.59 0.19 
Star4 FeI  4918.99    4.37 0.23 
Star4 FeI  4924.77    4.51 0.19 
Star4 FeI  4939.69    4.64 0.18 
Star4 FeI  4946.39    4.73 0.19 
Star4 FeI  4966.09    4.54 0.19 
Star4 FeI  4994.13    4.61 0.19 
Star4 FeI  5001.86    4.27 0.19 
Star4 FeI  5005.71    4.42 0.19 
Star4 FeI  5014.94    4.57 0.19 
Star4 FeI  5022.24    4.49 0.20 
Star4 FeI  5049.82    4.43 0.19 
Star4 FeI  5051.63    4.60 0.24 
Star4 FeI  5068.77    4.56 0.18 
Star4 FeI  5083.34    4.66 0.21 
Star4 FeI  5131.47    4.82 0.19 
Star4 FeI  5150.84    4.45 0.18 
Star4 FeI  5166.28    4.75 0.21 
Star4 FeI  5171.60    4.40 0.27 
Star4 FeI  5191.45    4.86 0.24 
Star4 FeI  5192.34    4.40 0.19 
Star4 FeI  5194.94    4.59 0.22 
Star4 FeI  5202.34    4.77 0.18 
Star4 FeI  5216.27    4.34 0.18 
Star4 FeI  5232.94    4.40 0.27 
Star4 FeI  5266.56    4.38 0.19 
Star4 FeI  5281.79    4.57 0.18 
Star4 FeI  5283.62    4.57 0.18 
Star4 FeI  5307.36    4.58 0.19 
Star4 FeI  5324.18    4.30 0.19 
Star4 FeI  5332.90    4.58 0.18 
Star4 FeI  5339.93    4.61 0.18 
Star4 FeI  5367.47    4.40 0.19 
Star4 FeI  5371.49    4.45 0.39 
Star4 FeI  5393.17    4.49 0.18 
Star4 FeI  5397.13    4.41 0.36 
Star4 FeI  5405.77    4.53 0.38 
Star4 FeI  5410.91    4.38 0.19 
Star4 FeI  5429.70    4.41 0.36 
Star4 FeII 4491.40    4.76 0.17 
Star4 FeII 4508.29    4.81 0.15 
Star4 FeII 4576.33    5.09 0.15 
Star4 FeII 4583.84    4.43 0.16 
Star4 FeII 5197.57    4.41 0.16 
Star4 FeII 5234.62    4.74 0.15 
Star4 NiI  4604.99    3.50 0.20 
Star4 ZnI  4810.54    1.96 0.22 
Star4 SrII 4215.52    0.24 0.32 
Star4 YII  4398.01   -0.36 0.19 
Star4 YII  4682.32   -0.03 0.16 
Star4 YII  4854.86   -0.30 0.16 
Star4 YII  4883.68   -0.42 0.16 
Star4 YII  5087.42   -0.39 0.16 
Star4 YII  5200.41   -0.27 0.16 
Star4 YII  5205.72   -0.30 0.16 
Star4 ZrII 4149.20    0.16 0.26 
Star4 ZrII 4208.98    0.46 0.23 
Star4 ZrII 4211.88    0.43 0.23 
Star4 TcI  4262.27 <  0.73      
Star4 RuI  4709.48 <  1.77      
Star4 BaII 4554.03    0.06 0.22 
Star4 LaII 4662.50   -0.38 0.19 
Star4 LaII 4920.98   -0.50 0.19 
Star4 LaII 4986.82   -0.29 0.22 
Star4 LaII 5114.56   -0.44 0.19 
Star4 LaII 5290.82   -0.65 0.28 
Star4 CeII 4418.78   -0.30 0.29 
Star4 CeII 4486.91   -0.24 0.19 
Star4 CeII 4562.36   -0.18 0.15 
Star4 CeII 4572.28   -0.12 0.16 
Star4 CeII 4593.93    0.03 0.16 
Star4 PrII 4222.95   -0.77 0.25 
Star4 PrII 4408.82   -0.68 0.19 
Star4 PrII 5322.77   -0.71 0.22 
Star4 NdII 4446.38   -0.22 0.19 
Star4 NdII 4462.98   -0.04 0.19 
Star4 NdII 4465.06    0.23 0.25 
Star4 NdII 4501.81   -0.22 0.16 
Star4 NdII 4563.22   -0.04 0.16 
Star4 NdII 4645.76    0.08 0.20 
Star4 NdII 4706.54    0.05 0.15 
Star4 NdII 4797.15   -0.04 0.17 
Star4 NdII 4825.48   -0.01 0.16 
Star4 NdII 4859.03   -0.07 0.16 
Star4 NdII 4914.38    0.05 0.17 
Star4 NdII 5092.79   -0.13 0.17 
Star4 NdII 5130.59   -0.19 0.19 
Star4 NdII 5234.19   -0.25 0.18 
Star4 NdII 5249.58   -0.01 0.15 
Star4 NdII 5255.51   -0.22 0.16 
Star4 NdII 5293.16   -0.04 0.15 
Star4 NdII 5319.81   -0.13 0.15 
Star4 SmII 4318.93   -0.41 0.21 
Star4 SmII 4424.34   -0.62 0.20 
Star4 SmII 4434.32   -0.23 0.19 
Star4 SmII 4467.34   -0.47 0.19 
Star4 SmII 4478.66   -0.26 0.20 
Star4 SmII 4523.91   -0.50 0.17 
Star4 SmII 4536.51   -0.11 0.17 
Star4 SmII 4537.94   -0.29 0.16 
Star4 SmII 4566.20   -0.35 0.16 
Star4 SmII 4604.17   -0.02 0.17 
Star4 SmII 4615.68   -0.08 0.16 
Star4 SmII 4642.23   -0.35 0.15 
Star4 SmII 4669.64   -0.23 0.15 
Star4 SmII 4719.84   -0.11 0.15 
Star4 EuII 4205.04   -0.65 0.15 
Star4 EuII 4435.58   -0.59 0.21 
Star4 GdII 4251.73   -0.26 0.23 
Star4 TbII 4752.53 < -0.39      
Star4 DyII 4449.70    0.19 0.21 

